Exploiting high-contrast Stokes preconditioners to efficiently solve incompressible fluid-structure interaction problems

In this work, we develop a new algorithm to solve large-scale incompressible time-dependent fluid--structure interaction (FSI) problems using a matrix-free finite element method in arbitrary Lagrangian--Eulerian (ALE) frame of reference. We derive a semi-implicit time integration scheme which improves the geometry-convective explicit (GCE) scheme for problems involving the interaction between incompressible hyperelastic solids and incompressible fluids. The proposed algorithm relies on the reformulation of the time-discrete problem as a generalized Stokes problem with strongly variable coefficients, for which optimal preconditioners have recently been developed. The resulting algorithm is scalable, optimal, and robust: we test our implementation on model problems that mimic classical Turek benchmarks in two and three dimensions, and investigate timing and scalability results.

==> performance.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    305005,       6500]
NotebookOptionsPosition[    299276,       6313]
NotebookOutlinePosition[    299618,       6328]
CellTagsIndexPosition[    299575,       6325]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"markersBig", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<\[Cross]\>\"", ",", " ", "15"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<\[FilledCircle]\>\"", ",", " ", "5"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<+\>\"", ",", " ", "15"}], "}"}], ",", "  ", 
     RowBox[{"{", 
      RowBox[{"\[SixPointedStar]", ",", " ", "15"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<-\>\"", ",", "15"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"markersLegendBig", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<\[Cross]\>\"", ",", " ", "30"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<\[FilledCircle]\>\"", ",", " ", "10"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<+\>\"", ",", " ", "30"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[SixPointedStar]", ",", " ", "30"}], "}"}], ",", "  ", 
     RowBox[{"{", 
      RowBox[{"\"\<-\>\"", ",", "30"}], " ", "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.753080491792624*^9, 3.7530805066738043`*^9}, {
   3.7530806528814163`*^9, 3.7530806679702263`*^9}, {3.753081153360461*^9, 
   3.753081204817216*^9}, {3.753081292049946*^9, 3.753081315403688*^9}, {
   3.753086516780017*^9, 3.753086547782502*^9}, {3.7530867685657883`*^9, 
   3.753086773856834*^9}, {3.753088158903858*^9, 3.7530881718618603`*^9}, {
   3.75308830658468*^9, 3.753088323478364*^9}, 3.7530883626651983`*^9, {
   3.7530895147922163`*^9, 3.75308951792782*^9}, {3.753090001130349*^9, 
   3.753090020150607*^9}, {3.7530900632127047`*^9, 3.7530900642458143`*^9}, {
   3.753090096809072*^9, 3.753090122860979*^9}, {3.753164637702759*^9, 
   3.753164652135405*^9}, {3.753682510929564*^9, 3.753682540639298*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Red", ",", " ", 
        RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Blue", ",", " ", 
        "Orange", ",", " ", "Brown"}], "}"}], ",", " ", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colors", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], "]"}], 
        ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], "]"}], 
        ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], "]"}], 
        ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], "]"}], 
        ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], "]"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Flatten"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.75368161716218*^9, 3.7536816967003803`*^9}, 
   3.75369088434896*^9, {3.753690969596444*^9, 3.753690972757202*^9}, 
   3.7542095893173037`*^9, {3.776490261178245*^9, 3.776490261491549*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lines", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", "5", "}"}]}], "]"}], ",", " ", 
      RowBox[{"Table", "[", 
       RowBox[{"Dashed", ",", 
        RowBox[{"{", "5", "}"}]}], "]"}]}], "}"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.753642877319201*^9, 3.753642879449439*^9}, {
  3.753681717235409*^9, 3.753681720458579*^9}, {3.754209591924941*^9, 
  3.754209592884162*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"style", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"colors", ",", "lines"}], "}"}], "//", "Transpose"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelStyle", 
   StyleBox["=",
    FontWeight->"Plain"], 
   StyleBox["20",
    FontWeight->"Plain"]}], 
  StyleBox[";",
   FontWeight->"Plain"]}]}], "Input",
 CellChangeTimes->{{3.753681702977257*^9, 3.753681729728253*^9}, 
   3.754209595498968*^9, {3.776490687452258*^9, 3.776490696185182*^9}}],

Cell[CellGroupData[{

Cell["Dane- 3D", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
  3.756717542711328*^9, 3.756717546270851*^9}, {3.756720612927355*^9, 
  3.7567206133676863`*^9}, {3.7567238312073717`*^9, 3.756723832575643*^9}, {
  3.757236979488349*^9, 3.757236979928751*^9}, {3.757237586580591*^9, 
  3.7572375877947187`*^9}, {3.757238016283636*^9, 3.7572380174435987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}], ",", " ", 
   StyleBox[
    RowBox[{"Structured", ":"}],
    FontWeight->"Bold"]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.761900314221517*^9}}],

Cell["\<\

Number of degrees of freedom: 15468
Time solve (10 iterations)  (CPU/wall) 43.984s/3.41986s

Number of degrees of freedom: 112724
Time solve (11 iterations)  (CPU/wall) 67.9058s/5.40909s


Number of degrees of freedom: 859812
Time solve (11 iterations)  (CPU/wall) 140.767s/10.3043s


Number of degrees of freedom: 6714692
Time solve (12 iterations)  (CPU/wall) 741.034s/49.0415s


Number of degrees of freedom: 53070468
Time solve (13 iterations)  (CPU/wall) 5960.24s/361.173s

\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}, {
   3.7567238470400267`*^9, 3.756723980160143*^9}, {3.756724033575605*^9, 
   3.756724043926865*^9}, {3.756724188423299*^9, 3.7567241901348467`*^9}, {
   3.7567242943345203`*^9, 3.756724294631673*^9}, {3.756725678467492*^9, 
   3.756725684051729*^9}, {3.757236990529138*^9, 3.7572370554385853`*^9}, 
   3.75723803574218*^9, {3.757238507506158*^9, 3.757238559693645*^9}, {
   3.761900097206168*^9, 3.761900108428174*^9}, 3.761900310247129*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d3DoF", "=", 
   RowBox[{"{", 
    RowBox[{
    "15468", ",", " ", "112724", ",", " ", "859812", ",", " ", "6714692", ",",
      " ", "53070468"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3Timing", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.41986", ",", " ", "5.40909", ",", " ", "10.3043", ",", " ", "49.0415", 
     ",", "361.173"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d3DoF", ",", 
      RowBox[{"d3Timing", "/", "d3DoF"}]}], " ", "}"}], "//", "Transpose"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.756724060537425*^9, 3.7567241674022007`*^9}, {
  3.756725712970042*^9, 3.7567257358735247`*^9}, {3.757237601627288*^9, 
  3.757237698050674*^9}, {3.757238576880699*^9, 3.757238622144463*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Unstr", " ", 
   RowBox[{"DoF", 
    StyleBox[":",
     FontWeight->"Bold"]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.761976573176325*^9, 
   3.761976579192377*^9}}],

Cell["\<\
Number of degrees of freedom : 34876
Number of degrees of freedom : 273220
Number of degrees of freedom : 2166724
Number of degrees of freedom : 17265796\
\>", "Text",
 CellChangeTimes->{{3.761976584240787*^9, 3.761976607471784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d3unsDoF", "=", 
   RowBox[{"{", 
    RowBox[{
    "34876", ",", " ", "273220", ",", "2166724", ",", " ", "17265796"}], " ", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761976610396497*^9, 3.761976643337633*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}], ",", " ", 
   RowBox[{"2", "CG", " ", 
    RowBox[{"unstr", 
     StyleBox[":",
      FontWeight->"Bold"]}]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}}],

Cell["\<\
Number of degrees of freedom: 34876
Time solve (23 iterations)  (CPU/wall) 45.7067s/52.8053s
Number of degrees of freedom: 273220
Time solve (29 iterations)  (CPU/wall) 66.2776s/72.1271s
Number of degrees of freedom: 2166724
Time solve (35 iterations)  (CPU/wall) 137.056s/145.688s
Number of degrees of freedom: 17265796
Time solve (51 iterations)  (CPU/wall) 862.133s/895.344s

A2S2ref1.output:Time solve (23 iterations)  (CPU/wall) 45.7067s/52.8053s
A2S2ref2.output:Time solve (29 iterations)  (CPU/wall) 66.2776s/72.1271s
A2S2ref3.output:Time solve (35 iterations)  (CPU/wall) 137.056s/145.688s
A2S2ref4.output:Time solve (51 iterations)  (CPU/wall) 862.133s/895.344s\
\>", "Text",
 CellChangeTimes->{{3.76190328020849*^9, 3.761903290412486*^9}, {
  3.761905475649796*^9, 3.76190555037812*^9}, {3.761976067583969*^9, 
  3.761976096917986*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d3unsA2S2", "=", 
   RowBox[{"{", 
    RowBox[{
    "52.8053", ",", "72.1271", ",", "145.688", " ", ",", " ", "895.344"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761977514586177*^9, 3.7619775759298553`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}], ",", " ", 
   RowBox[{"2", "CG", " ", 
    RowBox[{"unstr", 
     StyleBox[":",
      FontWeight->"Bold"]}]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.7619059728916197`*^9, 
   3.761905973739448*^9}}],

Cell["\<\
A4S2ref1.output : Time solve (17 iterations) (CPU/wall) 38.4015 s/44.1784 s
A4S2ref2.output : Time solve (21 iterations) (CPU/wall) 57.97 s/62.2992 s
A4S2ref3.output : Time solve (25 iterations) (CPU/wall) 132.686 s/141.712 s
A4S2ref4.output : Time solve (32 iterations) (CPU/wall) 832.813 s/862.606 s\
\>", "Text",
 CellChangeTimes->{{3.761906079883902*^9, 3.761906096157752*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d3unsA4S2", "=", 
   RowBox[{"{", 
    RowBox[{
    "44.1784", ",", " ", "62.2992", ",", " ", "141.712", ",", " ", 
     "862.606"}], "  ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761977514586177*^9, 3.7619775759298553`*^9}, {
  3.761978435058662*^9, 3.761978463898014*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "0"}], ",", " ", 
   RowBox[{"2", "CG", " ", 
    RowBox[{"unstr", 
     StyleBox[":",
      FontWeight->"Bold"]}]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.7619059728916197`*^9, 
   3.761905973739448*^9}, {3.762157675402031*^9, 3.7621576772720833`*^9}}],

Cell["\<\
A4S0ref1.output : Time solve (16 iterations) (CPU/wall) 32.3916 s/37.7679 s
A4S0ref2.output : Time solve (22 iterations) (CPU/wall) 50.7794 s/55.432 s
A4S0ref3.output : Time solve (27 iterations) (CPU/wall) 96.4774 s/103.613 s\
\>", "Text",
 CellChangeTimes->{{3.762157721333788*^9, 3.7621577513092337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d3unsA4S0", "=", 
   RowBox[{"{", 
    RowBox[{"37.7679", ",", " ", "55.432", ",", " ", "103.613"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761978497921254*^9, 3.761978542566267*^9}, {
  3.762157765919827*^9, 3.762157791170208*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "0"}], ",", " ", 
   RowBox[{"3", "CG", " ", 
    RowBox[{"unstr", 
     StyleBox[":",
      FontWeight->"Bold"]}]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.7619059728916197`*^9, 
   3.761905973739448*^9}, {3.7619074018328238`*^9, 3.7619074047194366`*^9}}],

Cell["\<\
A4S0ref1.output:Time solve (17 iterations)  (CPU/wall) 51.7343s/60.5131s
A4S0ref2.output:Time solve (22 iterations)  (CPU/wall) 75.679s/82.0988s
A4S0ref3.output:Time solve (26 iterations)  (CPU/wall) 133.22s/142.426s
A4S0ref4.output:Time solve (42 iterations)  (CPU/wall) 800.419s/830.143s\
\>", "Text",
 CellChangeTimes->{{3.761906079883902*^9, 3.761906096157752*^9}, 
   3.761907411940856*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d3unsA4S0CG3", "=", 
   RowBox[{"{", 
    RowBox[{
    "60.5131", ",", " ", "82.0988", ",", " ", "142.426", ",", " ", 
     "830.143"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761978497921254*^9, 3.761978542566267*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}], ",", " ", 
   RowBox[{"3", "CG", " ", 
    RowBox[{"unstr", 
     StyleBox[":",
      FontWeight->"Bold"]}]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.7619059728916197`*^9, 
   3.761905973739448*^9}, {3.7619074018328238`*^9, 3.7619074047194366`*^9}, {
   3.761911985450479*^9, 3.7619119856233788`*^9}}],

Cell["\<\
A4S2ref1.output:Time solve (17 iterations)  (CPU/wall) 58.6443s/68.3279s
A4S2ref2.output:Time solve (21 iterations)  (CPU/wall) 87.1806s/94.4676s
A4S2ref3.output:Time solve (25 iterations)  (CPU/wall) 194.8s/207.61s
A4S2ref4.output:Time solve (31 iterations)  (CPU/wall) 1148.69s/1191.95s\
\>", "Text",
 CellChangeTimes->{{3.761906079883902*^9, 3.761906096157752*^9}, 
   3.761907411940856*^9, 3.76191199209831*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d3unsA4S2CG3", "=", 
   RowBox[{"{", 
    RowBox[{
    "68.3279", ",", " ", "94.4676", ",", " ", "207.61", ",", " ", "1191.95"}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761978548922229*^9, 3.761978579300202*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", "Plot"}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.7619059728916197`*^9, 
   3.761905973739448*^9}, {3.7619074018328238`*^9, 3.7619074047194366`*^9}, {
   3.761911985450479*^9, 3.7619119856233788`*^9}, {3.761980649126285*^9, 
   3.7619806513785553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"legendperf3D", "=", 
  RowBox[{"PointLegend", "[", 
   RowBox[{"colors", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Style", "[", "#", "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\"", ",", " ", 
       "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\"", ",", "  ", 
       "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\"", ",", " ", 
       "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=3 \>\""}], "}"}]}], ",", " ", 
    RowBox[{"LabelStyle", "\[Rule]", " ", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", " ", 
    RowBox[{"LegendMarkers", "\[Rule]", "  ", "markersLegendBig"}], ",", 
    RowBox[{"LegendFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{"#", ",", 
         RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
         RowBox[{"FrameMargins", "\[Rule]", "0.5"}]}], "]"}], "&"}], ")"}]}], 
    ",", 
    RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.77649062499336*^9, 3.776490648150069*^9}, {
   3.7764907709996243`*^9, 3.776490780622016*^9}, 3.77667375984237*^9, {
   3.776673791256002*^9, 3.7766737926553783`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"",
   "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"",
   "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"",
   "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=3 \""},
  "PointLegend",
  DisplayFunction->(FrameBox[
    StyleBox[
     StyleBox[
      PaneBox[
       TagBox[
        GridBox[{{
           TagBox[
            GridBox[{{
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    12.736, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {12.736, 12.736}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.18592964824120606`] -> 
                 Baseline)], #}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    15.936000000000002`, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {15.936000000000002`, 15.936000000000002`}, 
                PlotRangePadding -> None, ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.248995983935743] -> 
                 Baseline)], #2}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.4428931686004542]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    17.408, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {17.408, 17.408}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.27022058823529416`] -> 
                 Baseline)], #3}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.5470136627990908, 0.24]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    16.384, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {16.384, 16.384}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.255859375] -> Baseline)], #4}}, 
             GridBoxAlignment -> {
              "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}},
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
            "Grid"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
       Alignment -> Left, AppearanceElements -> None, 
       ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
      LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times", 20}, 
     Background -> Automatic, StripOnInput -> False], RoundingRadius -> 5, 
    FrameMargins -> 0.5, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"PointLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
             "]"}]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, FrameMargins -> 0.5, StripOnInput -> 
                  False], "&"}], ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "12.736`"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptySquare]\"", ",", "15.936000000000002`"}],
                    "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "17.408`"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "16.384`"}], "}"}],
                  ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDownTriangle]\"", ",", "16.384`"}], 
                   "}"}]}], "}"}]}]}], "}"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.776490625650569*^9, 3.776490649678123*^9}, 
   3.776490781553286*^9, 3.77649082836117*^9, 3.776673632523282*^9, {
   3.776673740661108*^9, 3.7766737609530153`*^9}, 3.776673793227324*^9, 
   3.777699091951639*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"legendperf2D", "=", 
  RowBox[{"PointLegend", "[", 
   RowBox[{"colors", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Style", "[", "#", "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1\>\"", ",", " ", 
       "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1\>\"", ",", "  ", 
       "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1\>\"", ",", " ", 
       "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=3 \>\""}], "}"}]}], ",", " ", 
    RowBox[{"LabelStyle", "\[Rule]", " ", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", " ", 
    RowBox[{"LegendMarkers", "\[Rule]", "  ", "markersLegendBig"}], ",", 
    RowBox[{"LegendFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{"#", ",", 
         RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
         RowBox[{"FrameMargins", "\[Rule]", "0.5"}]}], "]"}], "&"}], ")"}]}], 
    ",", 
    RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.77649062499336*^9, 3.776490648150069*^9}, {
   3.7764907709996243`*^9, 3.776490780622016*^9}, 3.77667375984237*^9, {
   3.776673791256002*^9, 3.7766737926553783`*^9}, {3.7776991108616323`*^9, 
   3.77769915611626*^9}}],

Cell[BoxData[
 TemplateBox[{
  "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1\"",
   "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1\"",
   "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1\"",
   "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=3 \""},
  "PointLegend",
  DisplayFunction->(FrameBox[
    StyleBox[
     StyleBox[
      PaneBox[
       TagBox[
        GridBox[{{
           TagBox[
            GridBox[{{
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    12.736, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {12.736, 12.736}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.18592964824120606`] -> 
                 Baseline)], #}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    15.936000000000002`, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {15.936000000000002`, 15.936000000000002`}, 
                PlotRangePadding -> None, ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.248995983935743] -> 
                 Baseline)], #2}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.4428931686004542]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    17.408, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {17.408, 17.408}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.27022058823529416`] -> 
                 Baseline)], #3}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.5470136627990908, 0.24]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    16.384, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {16.384, 16.384}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.255859375] -> Baseline)], #4}}, 
             GridBoxAlignment -> {
              "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}},
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
            "Grid"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
       Alignment -> Left, AppearanceElements -> None, 
       ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
      LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times", 20}, 
     Background -> Automatic, StripOnInput -> False], RoundingRadius -> 5, 
    FrameMargins -> 0.5, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"PointLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
             "]"}]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, FrameMargins -> 0.5, StripOnInput -> 
                  False], "&"}], ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "12.736`"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptySquare]\"", ",", "15.936000000000002`"}],
                    "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "17.408`"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "16.384`"}], "}"}],
                  ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDownTriangle]\"", ",", "16.384`"}], 
                   "}"}]}], "}"}]}]}], "}"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.777699111680029*^9, 3.777699166356179*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data3D", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d3unsDoF", "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", " ", 
        RowBox[{
         RowBox[{"Dimensions", "[", "x", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], " ", "\[RightDoubleBracket]"}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"d3unsDoF", " ", "\[LeftDoubleBracket]", 
        RowBox[{"1", ";;", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "x", "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], " ", "\[RightDoubleBracket]"}]}]}], 
     "}"}], "//", "Transpose"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761980723605279*^9, 3.761980769235477*^9}, {
  3.762157817376099*^9, 3.762157855705709*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d2perform", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"data3D", "[", "d3unsA2S2", "]"}], ",", 
      RowBox[{"data3D", "[", "d3unsA4S2", "]"}], ",", 
      RowBox[{"data3D", "[", "d3unsA4S0", "]"}], " ", ",", " ", 
      RowBox[{"data3D", "[", "d3unsA4S0CG3", "]"}]}], "}"}], ",", " ", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", " ", 
       RowBox[{"5", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotMarkers", "\[Rule]", "markersBig"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", "style"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<N\>\"", ",", " ", "\"\<Wall time/N\>\""}], "}"}]}], " ", 
    ",", "\[IndentingNewLine]", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", "800"}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{",", " ", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"PointLegend", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "35"}], "]"}], "&"}], "/@", 
          RowBox[{"{", 
           RowBox[{
           "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\
\), \(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\"", ",", " ", 
            "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \
\!\(\*SubscriptBox[\(k\), \(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \
\(s\)]\)=2\>\"", ",", "  ", 
            "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\
\), \(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\"", ",", " ", 
            "\"\< \!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \
\!\(\*SubscriptBox[\(k\), \(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=3 \>\
\""}], "}"}]}], ",", 
         RowBox[{"LegendMarkerSize", "\[Rule]", "30"}], ",", " ", 
         RowBox[{"LabelStyle", "\[Rule]", " ", 
          RowBox[{"Directive", "[", "labelStyle", "]"}]}], ",", 
         RowBox[{"LegendMarkers", "\[Rule]", " ", "markersLegendBig"}]}], 
        "]"}]}]}], "*)"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"legendperf3D", ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"White", ",", 
            RowBox[{"Opacity", "[", "1", "]"}]}], "]"}]}]}], "]"}], " ", ",", 
       " ", 
       RowBox[{"Log", "@", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", "6"], ",", "0.001"}], "}"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.761980808425044*^9, 3.7619808633385353`*^9}, {
   3.761980932725457*^9, 3.761980996922894*^9}, {3.761981417844161*^9, 
   3.761981448372354*^9}, {3.7619943640070057`*^9, 3.761994454089491*^9}, {
   3.761994487116008*^9, 3.761994526445779*^9}, {3.761994556888592*^9, 
   3.761994579951735*^9}, {3.7621575897244673`*^9, 3.7621576370315638`*^9}, 
   3.762157797842475*^9, {3.762157865354816*^9, 3.762157869487772*^9}, {
   3.762158255259925*^9, 3.7621582555091763`*^9}, {3.769940225675336*^9, 
   3.769940278749785*^9}, {3.769940708668803*^9, 3.769940738794897*^9}, {
   3.770118065611342*^9, 3.770118071099231*^9}, 3.776490677227438*^9, {
   3.776490710933773*^9, 3.7764907675699167`*^9}, {3.776490798204215*^9, 
   3.776490893528161*^9}, {3.776490930934867*^9, 3.776490948178187*^9}, {
   3.776491014090721*^9, 3.776491101828574*^9}, {3.776673640671212*^9, 
   3.776673645573893*^9}, 3.777699196150724*^9, {3.777699339938567*^9, 
   3.777699340075761*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{10.459554192547706`, -6.492942628085224}, {
     12.518032610441479`, -8.23960276991923}, {
     14.588726907386118`, -9.607259558592599}, {
     16.66423799257981, -9.867029990609492}, {
     10.459554192547706`, -6.6713182106936495`}, {
     12.518032610441479`, -8.386084025822012}, {
     14.588726907386118`, -9.63493007831889}, {
     16.66423799257981, -9.904279952674978}, {
     10.459554192547706`, -6.828094657051348}, {
     12.518032610441479`, -8.502875566116398}, {
     14.588726907386118`, -9.948064102807537}, {
     10.459554192547706`, -6.356694322024294}, {
     12.518032610441479`, -8.110109210411474}, {
     14.588726907386118`, -9.629904340805059}, {
     16.66423799257981, -9.94264001747261}}, {{{}, {}, 
       {RGBColor[0.24720000000000014`, 0.24, 0.6], Thickness[Large], 
        LineBox[{1, 2, 3, 4}]}, 
       {RGBColor[0.24, 0.6, 0.33692049419863584`], Thickness[Large], 
        LineBox[{5, 6, 7, 8}]}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], 
        LineBox[{9, 10, 11}]}, 
       {RGBColor[0.6, 0.5470136627990908, 0.24], Thickness[Large], 
        LineBox[{12, 13, 14, 15}]}}, {
       {RGBColor[0.24720000000000014`, 0.24, 0.6], Thickness[Large], 
        InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 1], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 2], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 3], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 4]}, 
       {RGBColor[0.24, 0.6, 0.33692049419863584`], Thickness[Large], 
        InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 5], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 6], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 7], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 8]}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 9], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 10], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 11]}, 
       {RGBColor[0.6, 0.5470136627990908, 0.24], Thickness[Large], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 12], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 13], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 14], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 15]}, {}}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{10.459554192547706`, -10.126631103850338`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox[
       TemplateBox[{
         StyleBox[
         "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"", StripOnInput -> False], 
         StyleBox[
         "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"", StripOnInput -> False], 
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"", StripOnInput -> False], 
         StyleBox[
         "\" \\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=3 \"", StripOnInput -> False]}, "PointLegend", 
        DisplayFunction -> (FormBox[
          FrameBox[
           StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    12.736, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.736, 12.736}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.18592964824120606`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    15.936000000000002`, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {15.936000000000002`, 15.936000000000002`}, 
                    PlotRangePadding -> None, ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.248995983935743] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    17.408, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {17.408, 17.408}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.27022058823529416`] -> 
                    Baseline)], #3}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    16.384, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {16.384, 16.384}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.255859375] -> 
                    Baseline)], #4}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times", 20}, Background -> Automatic, StripOnInput -> 
            False], RoundingRadius -> 5, FrameMargins -> 0.5, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"LabelStyle", "\[Rule]", 
                   RowBox[{"Directive", "[", "20", "]"}]}], ",", 
                 RowBox[{"LegendFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    FrameBox[
                    "#1", RoundingRadius -> 5, FrameMargins -> 0.5, 
                    StripOnInput -> False], "&"}], ")"}]}], ",", 
                 RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
                 RowBox[{"LegendMarkers", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledCircle]\"", ",", "12.736`"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    
                    RowBox[{
                    "\"\[EmptySquare]\"", ",", "15.936000000000002`"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledDiamond]\"", ",", "17.408`"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledUpTriangle]\"", ",", "16.384`"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledDownTriangle]\"", ",", "16.384`"}], 
                    "}"}]}], "}"}]}]}], "}"}]}], "]"}]& ), Editable -> True], 
       Background -> Directive[
         GrayLevel[1], 
         Opacity[1]], StripOnInput -> False], TraditionalForm]], 
    NCache[{
      Log[1000000], -6.907755278982137}, {
     13.815510557964274`, -6.907755278982137}]],
  Frame->{{True, False}, {True, False}},
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"Wall time/N\"", TraditionalForm]},
  FrameTicks->{{{{-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-6.214608098422191, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.605170185988092, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-3.912023005428146, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.020\"", 0.02, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-7.957577403480815, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm]}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {-7.957577403480815, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          
          TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      12.206072645530174`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
          
          TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      13.122363377404328`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          
          TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      13.815510557964274`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      14.508657738524219`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
          
          TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      15.424948470398375`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          
          TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      16.11809565095832, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          
          TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      16.811242831518264`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
          
          TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      17.72753356339242, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          
          TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
      12.611537753638338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.592367006650065`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.710150042306449`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.914122846632385`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.201804919084164`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.60727002719233, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.761420707019587`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.89495209964411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.012735135300492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.216707939626428`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.50439001207821, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {12.206072645530174`, 
       FormBox["\"\"", TraditionalForm]}, {13.122363377404328`, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {14.508657738524219`, 
       FormBox["\"\"", TraditionalForm]}, {15.424948470398375`, 
       FormBox["\"\"", TraditionalForm]}, {16.11809565095832, 
       FormBox["\"\"", TraditionalForm]}, {16.811242831518264`, 
       FormBox["\"\"", TraditionalForm]}, {17.72753356339242, 
       FormBox["\"\"", TraditionalForm]}, {12.611537753638338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.592367006650065`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.710150042306449`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.914122846632385`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.201804919084164`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.60727002719233, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.761420707019587`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.89495209964411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.012735135300492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.216707939626428`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.50439001207821, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  FrameTicksStyle->Directive[20],
  GridLines->{None, None},
  ImageSize->800,
  LabelStyle->Directive[20],
  Method->{},
  PlotRange->{{10.459554192547706`, 
   16.66423799257981}, {-10.126631103850338`, -5.298317366548036}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.12409367600064208`, 0.12409367600064208`}, {0., 0.}},
  Ticks->{{{11.512925464970229`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     12.206072645530174`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     13.122363377404328`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     13.815510557964274`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     14.508657738524219`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     15.424948470398375`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     16.11809565095832, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     16.811242831518264`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     17.72753356339242, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowWithSeparators"], TraditionalForm]}, {
     12.611537753638338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.89921982609012, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.304684934198283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.458835614025542`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.592367006650065`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.710150042306449`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {14.914122846632385`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.201804919084164`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.60727002719233, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.761420707019587`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.89495209964411, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.012735135300492`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.216707939626428`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.50439001207821, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-9.210340371976182, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-8.517193191416238, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "2", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-7.600902459542082, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-6.214608098422191, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.002\"", 0.002, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988092, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-3.912023005428146, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.020\"", 0.02, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-7.957577403480815, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748128, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.7766737268753567`*^9, 3.776673733271893*^9}, 
   3.776673795663336*^9, 3.777699092474506*^9, {3.77769916895049*^9, 
   3.7776991977662067`*^9}, {3.77769934101927*^9, 3.777699352806816*^9}, 
   3.777699542472805*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/mwichro/Dropbox/sdok/art-mg/obrazki_pdf/performance3D.pdf\>\"", 
   ",", " ", 
   RowBox[{"Show", "[", "d2perform", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776673686728834*^9, 3.7766737144418573`*^9}, {
  3.7776995499863443`*^9, 3.777699553734448*^9}}],

Cell[BoxData["\<\"/home/mwichro/Dropbox/sdok/art-mg/obrazki_pdf/performance3D.\
pdf\"\>"], "Output",
 CellChangeTimes->{3.776673716212731*^9, 3.7766738034203577`*^9, 
  3.7776990991009607`*^9, 3.7776992039532757`*^9, 3.777699358398541*^9, 
  3.777699555074767*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dane- uns", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
  3.756717542711328*^9, 3.756717546270851*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Unstr", " ", 
   RowBox[{"DoF", 
    StyleBox[":",
     FontWeight->"Bold"]}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.761976573176325*^9, 
   3.761976579192377*^9}}],

Cell["\<\
Number of degrees of freedom : 835
Number of degrees of freedom: 3251
Number of degrees of freedom: 12835
Number of degrees of freedom: 51011
Number of degrees of freedom: 203395
Number of degrees of freedom: 812291
Number of degrees of freedom: 3246595
Number of degrees of freedom: 12981251
Number of degrees of freedom: 51914755\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.761987342624042*^9, 
   3.761987386448533*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unsDoF", "=", 
   RowBox[{"{", 
    RowBox[{
    "835", ",", " ", "3251", ",", " ", "12835", ",", " ", "51011", " ", ",", 
     " ", "203395", ",", " ", "812291", ",", " ", "3246595", ",", " ", 
     "12981251", ",", " ", "51914755"}], "}"}]}], ";"}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.761297330169325*^9, 3.761297330813575*^9}, {
  3.761987335963126*^9, 3.761987336503776*^9}}],

Cell["\<\
Number of degrees of freedom : 835
Time solve (12 iterations) (CPU/wall) 9.05744 s/0.640754 s

Number of degrees of freedom: 3251
Time solve (15 iterations)  (CPU/wall) 12.7161s/0.913982s

Number of degrees of freedom: 12835
Time solve (17 iterations)  (CPU/wall) 18.5069s/1.314s

Number of degrees of freedom: 51011
Time solve (19 iterations)  (CPU/wall) 30.4736s/2.08673s

Number of degrees of freedom: 203395
Time solve (20 iterations)  (CPU/wall) 58.839s/3.84154s

Number of degrees of freedom: 812291
Time solve (22 iterations)  (CPU/wall) 179.133s/10.3353s

Number of degrees of freedom: 3246595
Time solve (23 iterations)  (CPU/wall) 709.21s/38.4777s


Number of degrees of freedom: 12981251
Time solve (24 iterations)  (CPU/wall) 3016.34s/160.253s

Number of degrees of freedom: 51914755
Time solve (25 iterations)  (CPU/wall) 12763.4s/672.957s
\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unsA2S2Timing", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.640754", ",", " ", "0.913982", ",", " ", "1.314", ",", " ", "2.08673", 
     ",", " ", "3.84154", ",", " ", "10.3353", ",", " ", "38.4777", ",", " ", 
     "160.253", ",", " ", "672.957"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756720885820855*^9, 3.7567209825630417`*^9}, {
  3.7619873828761263`*^9, 3.761987408829597*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "0"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, {
  3.761297998581306*^9, 3.761298033583961*^9}}],

Cell["\<\
Number of refinements 1

Number of degrees of freedom : 835
Stokes system coverged in 32 resudual : 1.99543 e - 09
Time solve (32 iterations) (CPU/wall) 9.88906s/0.713885s
Covergence rate : 0.55371

Number of refinements 2
Number of degrees of freedom : 3251
Stokes system coverged in 19 resudual : 2.06066 e - 09
Time solve (19 iterations) (CPU/wall) 9.43157s/0.671343s
Covergence rate : 0.376845


Number of refinements 3
Number of degrees of freedom : 12835
Stokes system coverged in 23 resudual : 8.80499 e - 10
Time solve (23 iterations) (CPU/wall) 11.626s/0.854526s  
Covergence rate : 0.436833


 Number of refinements 4
Number of degrees of freedom : 51011
Stokes system coverged in 22 resudual : 7.57385 e - 10
Time solve (22 iterations) (CPU/wall)  22.7501s/1.53887s
Covergence rate : 0.424435


 Number of refinements 5
Number of degrees of freedom : 203395
Stokes system coverged in 27 resudual : 3.94362 e - 10
Time solve (27 iterations) (CPU/wall) 59.2733s/3.65975s
Covergence rate : 0.491817


Number of refinements 6
Number of degrees of freedom : 812291
Stokes system coverged in 32 resudual : 4.86035 e - 10
Time solve (32 iterations) (CPU/wall) 239.658s/13.6813s
Covergence rate : 0.559108


Number of refinements 7
Number of degrees of freedom : 3246595
Stokes system coverged in 59 resudual : 3.54299 e - 10
Time solve (59 iterations) (CPU/wall) 1224.48s/66.3548s
Covergence rate : 0.729914


 Number of refinements 8
Number of degrees of freedom : 12981251

Stokes system coverged in 93 resudual : 1.93944 e - 10
Time solve (93 iterations) (CPU/wall) 9784.33s/521.158s
Covergence rate : 0.8167

 Number of refinements 9
FB FB Testing FESystem < 2 > [FE_Q < 2 > (2)^2] + FE_Q < 2 > (1)
Number of degrees of freedom : 51914755
Vectorization for float : 16
Vectorization for double : 8
--------------------------------------------------------------------------\
mpirun noticed that \
\>", "Text",
 CellChangeTimes->{{3.761297330169325*^9, 3.761297330813575*^9}, {
  3.7613057537179117`*^9, 3.761305988368121*^9}, {3.761306379099557*^9, 
  3.761306385195265*^9}, {3.7613695583457336`*^9, 3.761369661903651*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"unsTimingA4S0", "=", 
    RowBox[{"{", " ", 
     RowBox[{
     "0.713885", " ", ",", " ", "0.671343", ",", " ", "0.854526", " ", ",", 
      " ", "1.53887", ",", " ", "3.65975", ",", " ", "13.6813", ",", " ", 
      "66.3548", ",", " ", "521.158"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.756720885820855*^9, 3.7567209825630417`*^9}, {
  3.761298897489561*^9, 3.7612988986185703`*^9}, {3.761301061458364*^9, 
  3.761301096992757*^9}, {3.761987445954172*^9, 3.761987446890534*^9}, {
  3.761987813377886*^9, 3.761987879395335*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "0"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, {
  3.761297998581306*^9, 3.761298033583961*^9}, {3.76137030046607*^9, 
  3.76137030065763*^9}}],

Cell["\<\


umber of refinements 1
Number of degrees of freedom: 835
Time solve (74 iterations)  (CPU/wall) 28.2581s/2.07195s


Number of refinements 2
Number of degrees of freedom: 3251
Time solve (46 iterations)  (CPU/wall) 19.0439s/1.36705s

Number of refinements 3
Number of degrees of freedom: 12835
Time solve (51 iterations)  (CPU/wall) 26.3075s/1.92968s

Number of refinements 4
Time solve (65 iterations)  (CPU/wall) 47.7183s/3.34087s

Number of refinements 5
Time solve (180 iterations)  (CPU/wall) 248.424s/15.9965s

Number of refinements 6
-----------\
\>", "Text",
 CellChangeTimes->{{3.7613703044359922`*^9, 3.761370472517378*^9}, {
  3.761370502704069*^9, 3.761370531618294*^9}, {3.761371135028038*^9, 
  3.7613711480744877`*^9}, {3.7613773171332207`*^9, 3.761377546083744*^9}, {
  3.7613799544286547`*^9, 3.7613800208191357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unsA2S0Timing", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.07195", ",", "1.36705", ",", " ", "1.92968", " ", ",", " ", "3.34087", 
     ",", " ", "15.9965"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761988721670576*^9, 3.761988763999702*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, {
  3.761297998581306*^9, 3.761298033583961*^9}, {3.76137030046607*^9, 
  3.76137030065763*^9}, {3.761381315512187*^9, 3.761381318126944*^9}}],

Cell["\<\
Number of degrees of freedom: 835
Time solve (19 iterations)  (CPU/wall) 8.56523s/0.61799s


Number of degrees of freedom: 3251
Time solve (15 iterations)  (CPU/wall) 9.10747s/0.655176s

Number of degrees of freedom: 12835
Time solve (16 iterations)  (CPU/wall) 15.6183s/1.10411s

Number of refinements 4
Number of degrees of freedom: 51011
Time solve (17 iterations)  (CPU/wall) 29.6922s/1.96778s

Number of refinements 5
Number of degrees of freedom: 203395
Time solve (18 iterations)  (CPU/wall) 69.4103s/4.1666s


Number of degrees of freedom: 812291
Time solve (20 iterations)  (CPU/wall) 237.629s/13.2871s

Number of degrees of freedom: 3246595
Time solve (20 iterations)  (CPU/wall) 943.064s/50.1937s

Number of refinements 8
Number of degrees of freedom: 12981251
Time solve (21 iterations)  (CPU/wall) 4083.13s/213.234s

Number of refinements 9
Number of degrees of freedom: 51914755
Time solve (21 iterations)  (CPU/wall) 16890.9s/875.174s
\
\>", "Text",
 CellChangeTimes->{{3.761380515135462*^9, 3.7613806717556343`*^9}, {
  3.761381303405491*^9, 3.761381303610837*^9}, {3.761381436636374*^9, 
  3.76138143678826*^9}, {3.761382877669587*^9, 3.7613828780617037`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unsA4S2Timing", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.61799", ",", " ", "0.655176", ",", " ", "1.10411", ",", " ", "1.96778",
      ",", " ", "4.1666", ",", " ", "13.2871", ",", " ", "50.1937", ",", " ", 
     "213.234", ",", " ", "875.174"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7619887885038757`*^9, 3.7619888542157087`*^9}, {
  3.761989224664907*^9, 3.761989302645748*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "4"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "4"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, {
   3.761297998581306*^9, 3.761298033583961*^9}, {3.76137030046607*^9, 
   3.76137030065763*^9}, {3.761381315512187*^9, 3.761381318126944*^9}, {
   3.7613828873935337`*^9, 3.7613828875126247`*^9}, 3.761907435019302*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "0"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "2"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, {
  3.761297998581306*^9, 3.761298033583961*^9}, {3.76137030046607*^9, 
  3.76137030065763*^9}, {3.761381315512187*^9, 3.761381318126944*^9}, {
  3.7613828873935337`*^9, 3.7613828875126247`*^9}, {3.7613833886569157`*^9, 
  3.761383389080594*^9}, {3.761384301502358*^9, 3.761384303301832*^9}}],

Cell["\<\

Number of degrees of freedom: 835
Time solve (27 iterations)  (CPU/wall) 16.7431s/1.2021s

Number of degrees of freedom: 3251
Time solve (35 iterations)  (CPU/wall) 23.0893s/1.64355s

Number of degrees of freedom: 12835
Time solve (44 iterations)  (CPU/wall) 33.6039s/2.39732s

Number of degrees of freedom: 51011
Time solve (60 iterations)  (CPU/wall) 59.1785s/4.10755s

Number of degrees of freedom: 203395
Time solve (175 iterations)  (CPU/wall) 286.458s/18.6858s\
\>", "Text",
 CellChangeTimes->{{3.7613850493945007`*^9, 3.7613851760302963`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"unsA0S2Timing", "=", 
  RowBox[{"{", 
   RowBox[{
   "1.2021", ",", " ", "1.64355", ",", " ", "2.39732", ",", " ", "4.10755", 
    ",", "18.6858"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.761989329756979*^9, 3.761989365133284*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2021`", ",", "1.64355`", ",", "2.39732`", ",", "4.10755`", ",", 
   "18.6858`"}], "}"}]], "Output",
 CellChangeTimes->{3.7619893680201387`*^9, 3.769940183894232*^9, 
  3.77649022049189*^9, 3.7766738229989643`*^9, 3.7776993667280493`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["N", "A"], "=", "2"}], ",", " ", 
   RowBox[{
    SubscriptBox["N", "S"], "=", "0"}], ",", " ", 
   RowBox[{"2", "CG"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, {
   3.761297998581306*^9, 3.761298033583961*^9}, {3.76137030046607*^9, 
   3.76137030065763*^9}, {3.761381315512187*^9, 3.761381318126944*^9}, {
   3.7613828873935337`*^9, 3.7613828875126247`*^9}, 3.761907435019302*^9, {
   3.7619074801664248`*^9, 3.761907486519083*^9}}],

Cell["\<\
A2S0ref1.output:Time solve (12 iterations)  (CPU/wall) 7.34715s/0.536444s
A2S0ref2.output:Time solve (15 iterations)  (CPU/wall) 10.24s/0.745262s
A2S0ref3.output:Time solve (17 iterations)  (CPU/wall) 15.1135s/1.10555s
A2S0ref4.output:Time solve (19 iterations)  (CPU/wall) 25.2972s/1.74693s
A2S0ref5.output:Time solve (22 iterations)  (CPU/wall) 55.7854s/3.57064s
A2S0ref6.output:Time solve (33 iterations)  (CPU/wall) 231.34s/13.6757s
A2S0ref7.output:Time solve (63 iterations)  (CPU/wall) 1656.75s/92.4698s
A2S0ref8.output:Time solve (180 iterations)  (CPU/wall) 20152.9s/1095.89s\
\>", "Text",
 CellChangeTimes->{{3.7619074888622026`*^9, 3.7619075015426702`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unsA2S0CG2Timing", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.536444", ",", " ", "0.745262", ",", " ", "1.10555", ",", " ", 
     "1.74693", ",", " ", "3.57064", ",", " ", "13.6757", ",", " ", "92.4698",
      ",", " ", "1095.89"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7619893824847937`*^9, 3.761989434989745*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", "Plot"}]], "Subsubsection",
 CellChangeTimes->{{3.761297311601645*^9, 3.7612973354916267`*^9}, 
   3.761297998581306*^9, {3.76190031138134*^9, 3.7619003313812723`*^9}, {
   3.761903927256773*^9, 3.761903930406283*^9}, {3.7619059728916197`*^9, 
   3.761905973739448*^9}, {3.7619074018328238`*^9, 3.7619074047194366`*^9}, {
   3.761911985450479*^9, 3.7619119856233788`*^9}, {3.761980649126285*^9, 
   3.7619806513785553`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data2D", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"unsDoF", "\[LeftDoubleBracket]", "  ", 
       RowBox[{"1", ";;", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "//", "Dimensions"}], ")"}], "\[LeftDoubleBracket]", 
         "1", "\[RightDoubleBracket]"}]}], "  ", "\[RightDoubleBracket]"}], 
      ",", " ", 
      RowBox[{"x", "/", 
       RowBox[{"unsDoF", " ", "\[LeftDoubleBracket]", 
        RowBox[{"1", ";;", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "//", "Dimensions"}], ")"}], "\[LeftDoubleBracket]", 
          "1", "\[RightDoubleBracket]"}]}], "  ", 
        "\[RightDoubleBracket]"}]}]}], "}"}], "//", "Transpose"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761989855332984*^9, 3.7619898714287367`*^9}, {
  3.76198990609272*^9, 3.761989911535499*^9}, {3.76198996982058*^9, 
  3.761990033582048*^9}, {3.761990071974566*^9, 3.761990124671896*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data2D", "[", "unsA2S0Timing", "]"}]], "Input",
 CellChangeTimes->{{3.7619898804118443`*^9, 3.7619899469557953`*^9}, {
  3.7619899850109863`*^9, 3.761989998810288*^9}, {3.761990042055038*^9, 
  3.7619900501539993`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"835", ",", "0.0024813772455089824`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3251", ",", "0.0004205013841894802`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12835", ",", "0.000150345149980522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51011", ",", "0.00006549312893297524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"203395", ",", "0.00007864745937707416`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.761989891419817*^9, 3.761989947476224*^9}, 
   3.761989999947775*^9, {3.7619900523811502`*^9, 3.761990127754402*^9}, 
   3.769939782372415*^9, 3.769940184062879*^9, 3.776490220578471*^9, 
   3.776491116922496*^9, 3.776673823062009*^9, 3.777699366849614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"legendperf2D", "=", 
  RowBox[{"PointLegend", "[", 
   RowBox[{"colors", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Style", "[", "#", "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1\>\"", " ", ",", " ", 
       "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1 \>\"", ",", "  ", 
       "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1 \>\"", ",", "  ", 
       "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\), \
\(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\""}], "}"}]}], ",", " ", 
    RowBox[{"LabelStyle", "\[Rule]", " ", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", " ", 
    RowBox[{"LegendMarkers", "\[Rule]", "  ", "markersLegendBig"}], ",", 
    RowBox[{"LegendFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{"#", ",", 
         RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
         RowBox[{"FrameMargins", "\[Rule]", "0.5"}]}], "]"}], "&"}], ")"}]}], 
    ",", 
    RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.776491213270883*^9, 3.776491222127149*^9}, 
   3.776673815283764*^9}],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(k\
\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \\(s\\)]\\)=1\"",
   "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1 \"",
   "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1 \"",
   "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\""},
  "PointLegend",
  DisplayFunction->(FrameBox[
    StyleBox[
     StyleBox[
      PaneBox[
       TagBox[
        GridBox[{{
           TagBox[
            GridBox[{{
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    12.736, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {12.736, 12.736}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.18592964824120606`] -> 
                 Baseline)], #}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    15.936000000000002`, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {15.936000000000002`, 15.936000000000002`}, 
                PlotRangePadding -> None, ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.248995983935743] -> 
                 Baseline)], #2}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.24, 0.4428931686004542]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    17.408, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {17.408, 17.408}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.27022058823529416`] -> 
                 Baseline)], #3}, {
               GraphicsBox[{{}, {
                  Directive[
                   EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                   RGBColor[0.6, 0.5470136627990908, 0.24]], {
                   InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    16.384, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                ImageSize -> {16.384, 16.384}, PlotRangePadding -> None, 
                ImagePadding -> 1, 
                BaselinePosition -> (Scaled[0.255859375] -> Baseline)], #4}}, 
             GridBoxAlignment -> {
              "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}},
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
            "Grid"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
       Alignment -> Left, AppearanceElements -> None, 
       ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
      LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times", 20}, 
     Background -> Automatic, StripOnInput -> False], RoundingRadius -> 5, 
    FrameMargins -> 0.5, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"PointLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}], 
             "]"}], ",", 
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}], 
             "]"}]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", "20", "]"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, FrameMargins -> 0.5, StripOnInput -> 
                  False], "&"}], ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "12.736`"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptySquare]\"", ",", "15.936000000000002`"}],
                    "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "17.408`"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "16.384`"}], "}"}],
                  ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDownTriangle]\"", ",", "16.384`"}], 
                   "}"}]}], "}"}]}]}], "}"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.776491223815596*^9, 3.776673823110181*^9, 
  3.7776993669553337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d3perform", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"data2D", "[", "unsA2S0Timing", " ", "]"}], ",", 
      RowBox[{"data2D", "[", "unsA2S2Timing", "]"}], ",", 
      RowBox[{"data2D", "[", "unsA4S2Timing", "]"}], " ", ",", " ", 
      RowBox[{"data2D", "[", "unsA2S0CG2Timing", "]"}]}], "}"}], ",", " ", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", " ", 
       RowBox[{"5", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotMarkers", "\[Rule]", "markersBig"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", "style"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<N\>\"", ",", " ", "\"\<Wall time/N\>\""}], "}"}]}], " ", 
    ",", "\[IndentingNewLine]", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "20", "]"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", "800"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"PointLegend", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "35"}], "]"}], "&"}], "/@", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \
\!\(\*SubscriptBox[\(k\), \(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \
\(s\)]\)=1\>\"", " ", ",", " ", 
            "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\
\), \(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1 \>\"", ",", "  ", 
            "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=4, \!\(\*SubscriptBox[\(k\
\), \(s\)]\)=2, \!\(\*SubscriptBox[\(n\), \(s\)]\)=1 \>\"", ",", "  ", 
            "\"\<\!\(\*SubscriptBox[\(k\), \(A\)]\)=2, \!\(\*SubscriptBox[\(k\
\), \(s\)]\)=0, \!\(\*SubscriptBox[\(n\), \(s\)]\)=2\>\""}], "}"}]}], ",", 
         RowBox[{"LegendMarkerSize", "\[Rule]", "30"}], ",", " ", 
         RowBox[{"LabelStyle", "\[Rule]", " ", 
          RowBox[{"Directive", "[", "25", "]"}]}], ",", 
         RowBox[{"LegendMarkers", "\[Rule]", " ", "markersLegendBig"}]}], 
        "]"}]}], ","}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", " ", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"legendperf2D", ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"White", ",", 
            RowBox[{"Opacity", "[", "1", "]"}]}], "]"}]}]}], "]"}], " ", ",", 
       " ", 
       RowBox[{"Log", "@", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", "6"], ",", "0.001"}], "}"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.761990200294978*^9, 3.7619902660872517`*^9}, {
   3.761990868246626*^9, 3.76199087201297*^9}, 3.761994621370175*^9, {
   3.76199474052818*^9, 3.7619948161679792`*^9}, {3.761994851405959*^9, 
   3.761994855360258*^9}, {3.769940290942341*^9, 3.7699403778303747`*^9}, {
   3.7699405377209187`*^9, 3.769940612207193*^9}, {3.769940744660994*^9, 
   3.769940744843952*^9}, {3.776491176805024*^9, 3.7764911817464743`*^9}, {
   3.776491235383338*^9, 3.7764912600281754`*^9}, {3.7766738411336117`*^9, 
   3.776673846323365*^9}, {3.777699333514831*^9, 3.777699333688676*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQvdpq453HL6QcVvdktb/6J34gNbbfK01HwWGmgeer
xRLyB9YFzhCrea3kcMbNKeb1LMUD/OX8F3+uVXXY/r9jTZKL8oEA3m0LFIo0
HBhtz/aueaZ0AGZewBmhjes2yMDN85e6U10cpQA3TyvUpHp1vBLcvD8KG6oj
TVXg5u1qWxbIdVD1AJeMm46kubbDs6oX3z271Q50Mobfr/yj67B+xbo9i9ar
HVggLGnDnmjgsPB8teGhWWoHnt8xqbl32NChZl3TnYONanD3+Lm7B+y8inCP
sVW4yzMWRbh7mvR2Hj22A+GeFSbTUtKCEe6Z8vv+ruLpCPeUnfr7ZQUXwj1H
t21M61JHuKc4PsOlmQPhntTAU1etf6vC3bN2fkDYwjRZuHu+crAyfTiECJ8S
h0/vpZHcU+T/8l/kBIR75D4oZ1U/Q7jnesajvmdA82HuMdkzNXHbOxW4e5Qs
rwSlH1I6AABC9uHU
     "], {{{}, {}, 
       {RGBColor[0.24720000000000014`, 0.24, 0.6], Thickness[Large], 
        LineBox[{1, 2, 3, 4, 5}]}, 
       {RGBColor[0.24, 0.6, 0.33692049419863584`], Thickness[Large], 
        LineBox[{6, 7, 8, 9, 10, 11, 12, 13, 14}]}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], 
        LineBox[{15, 16, 17, 18, 19, 20, 21, 22, 23}]}, 
       {RGBColor[0.6, 0.5470136627990908, 0.24], Thickness[Large], 
        LineBox[{24, 25, 26, 27, 28, 29, 30, 31}]}}, {
       {RGBColor[0.24720000000000014`, 0.24, 0.6], Thickness[Large], 
        InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 1], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 2], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 3], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 4], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->12.736], 5]}, 
       {RGBColor[0.24, 0.6, 0.33692049419863584`], Thickness[Large], 
        InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 6], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 7], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 8], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 9], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 10], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 11], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 12], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 13], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->15.936000000000002`], 14]}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 15], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 16], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 17], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 18], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 19], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 20], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 21], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 22], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->17.408], 23]}, 
       {RGBColor[0.6, 0.5470136627990908, 0.24], Thickness[Large], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 24], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 25], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 26], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 27], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 28], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 29], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 30], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->16.384], 31]}, {}}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{6.727431724850855, -11.512925464970229`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      StyleBox[
       TemplateBox[{
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1\"", StripOnInput -> False], 
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1 \"", StripOnInput -> False], 
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=4, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=2, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=1 \"", StripOnInput -> False], 
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(k\\), \\(A\\)]\\)=2, \
\\!\\(\\*SubscriptBox[\\(k\\), \\(s\\)]\\)=0, \\!\\(\\*SubscriptBox[\\(n\\), \
\\(s\\)]\\)=2\"", StripOnInput -> False]}, "PointLegend", 
        DisplayFunction -> (FormBox[
          FrameBox[
           StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    12.736, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.736, 12.736}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.18592964824120606`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    15.936000000000002`, Plain, StripOnInput -> False], 
                    TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {15.936000000000002`, 15.936000000000002`}, 
                    PlotRangePadding -> None, ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.248995983935743] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    17.408, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {17.408, 17.408}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.27022058823529416`] -> 
                    Baseline)], #3}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    16.384, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {16.384, 16.384}, PlotRangePadding -> None, 
                    ImagePadding -> 1, 
                    BaselinePosition -> (Scaled[0.255859375] -> 
                    Baseline)], #4}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Times", 20}, Background -> Automatic, StripOnInput -> 
            False], RoundingRadius -> 5, FrameMargins -> 0.5, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], ",", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"LabelStyle", "\[Rule]", 
                   RowBox[{"Directive", "[", "20", "]"}]}], ",", 
                 RowBox[{"LegendFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    FrameBox[
                    "#1", RoundingRadius -> 5, FrameMargins -> 0.5, 
                    StripOnInput -> False], "&"}], ")"}]}], ",", 
                 RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
                 RowBox[{"LegendMarkers", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledCircle]\"", ",", "12.736`"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    
                    RowBox[{
                    "\"\[EmptySquare]\"", ",", "15.936000000000002`"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledDiamond]\"", ",", "17.408`"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledUpTriangle]\"", ",", "16.384`"}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\[FilledDownTriangle]\"", ",", "16.384`"}], 
                    "}"}]}], "}"}]}]}], "}"}]}], "]"}]& ), Editable -> True], 
       Background -> Directive[
         GrayLevel[1], 
         Opacity[1]], StripOnInput -> False], TraditionalForm]], 
    NCache[{
      Log[1000000], -6.907755278982137}, {
     13.815510557964274`, -6.907755278982137}]],
  Frame->{{True, False}, {True, False}},
  FrameLabel->{
    FormBox["\"N\"", TraditionalForm], 
    FormBox["\"Wall time/N\"", TraditionalForm]},
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.605170185988092, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {16.11809565095832, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.699514748210191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.85366542803745, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.987196820661973, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.104979856318357, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.308952660644293`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.596634733096073`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.002099841204238`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.156250521031495`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.289781913656018`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.407564949312402`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.611537753638338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.592367006650065`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.710150042306449`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.508657738524219`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.914122846632385`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.201804919084164`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.424948470398375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.60727002719233, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.761420707019587`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.89495209964411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.012735135300492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.811242831518264`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.216707939626428`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.50439001207821, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.72753356339242, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.909855120186375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.064005800013632`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.197537192638155`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.31532022829454, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {9.210340371976184, 
       FormBox["\"\"", TraditionalForm]}, {11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {16.11809565095832, 
       FormBox["\"\"", TraditionalForm]}, {18.420680743952367`, 
       FormBox["\"\"", TraditionalForm]}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.699514748210191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.85366542803745, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.987196820661973, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.104979856318357, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.308952660644293`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.596634733096073`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.002099841204238`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.156250521031495`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.289781913656018`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.407564949312402`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.611537753638338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.592367006650065`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.710150042306449`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.508657738524219`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.914122846632385`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.201804919084164`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.424948470398375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.60727002719233, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.761420707019587`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.89495209964411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.012735135300492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.811242831518264`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.216707939626428`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.50439001207821, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.72753356339242, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.909855120186375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.064005800013632`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.197537192638155`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.31532022829454, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  FrameTicksStyle->Directive[20],
  GridLines->{None, None},
  ImageSize->800,
  LabelStyle->Directive[20],
  Method->{},
  PlotRange->{{6.727431724850855, 
   17.76511360445593}, {-11.512925464970229`, -5.298317366548036}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.22075363759210148`, 0.22075363759210148`}, {0., 0.}},
  Ticks->{{{6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {9.210340371976184, 
      FormBox[
       TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {16.11809565095832, 
      FormBox[
       TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {18.420680743952367`, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.699514748210191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.85366542803745, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.987196820661973, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.104979856318357, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.308952660644293`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.596634733096073`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.002099841204238`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.156250521031495`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.289781913656018`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.407564949312402`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.206072645530174`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.611537753638338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.89921982609012, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.122363377404328`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.304684934198283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.458835614025542`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.592367006650065`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.710150042306449`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {14.508657738524219`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {14.914122846632385`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.201804919084164`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.424948470398375`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.60727002719233, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.761420707019587`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.89495209964411, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.012735135300492`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.811242831518264`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.216707939626428`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.50439001207821, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.72753356339242, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.909855120186375`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.064005800013632`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.197537192638155`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.31532022829454, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-9.903487552536127, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-7.600902459542082, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988092, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748128, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{{3.776491242869624*^9, 3.776491261850904*^9}, 
   3.7766738232181377`*^9, 3.7766738583083773`*^9, 
   3.777699367160617*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/mwichro/Dropbox/sdok/art-mg/obrazki_pdf/performance2D.pdf\>\"", 
   ",", " ", 
   RowBox[{"Show", "[", "d3perform", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.776673686728834*^9, 3.7766737144418573`*^9}, {
  3.7766738675541353`*^9, 3.776673869875387*^9}, {3.77769939509566*^9, 
  3.7776994007064657`*^9}}],

Cell[BoxData["\<\"/home/mwichro/Dropbox/sdok/art-mg/obrazki_pdf/performance2D.\
pdf\"\>"], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.777699367869523*^9, 3.777699415252531*^9}}],

Cell[BoxData["\<\"/home/mwichro/Dropbox/sdok/art-mg/obrazki_pdf/performance2D.\
pdf\"\>"], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.777699367869523*^9, 3.777699404181716*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dane- str", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
  3.756717542711328*^9, 3.756717546270851*^9}, {3.756720612927355*^9, 
  3.7567206133676863`*^9}}],

Cell["\<\
Number of degrees of freedom : 1419
Time solve (8 iterations)  (CPU/wall) 7.9455s/0.561446s


Number of degrees of freedom: 5427
Time solve (9 iterations)  (CPU/wall) 9.99091s/0.736442s

Number of degrees of freedom: 21219
Time solve (10 iterations)  (CPU/wall) 14.214s/1.00314s

Number of degrees of freedom: 83907
Time solve (10 iterations)  (CPU/wall) 21.6449s/1.4346s

Number of degrees of freedom: 333699
Time solve (11 iterations)  (CPU/wall) 44.8941s/2.76374s

Number of degrees of freedom: 1330947
Time solve (11 iterations)  (CPU/wall) 127.953s/7.29827s

Number of degrees of freedom: 5316099\[LineSeparator]Time solve (11 \
iterations)  (CPU/wall) 470.651s/25.7885s

Number of degrees of freedom: 21249027
Time solve (11 iterations)  (CPU/wall) 1877.13s/100.479s

Number of degrees of freedom: 84965379
Time solve (11 iterations)  (CPU/wall) 7587.22s/404.044s
\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"strDoF", "=", 
   RowBox[{"{", 
    RowBox[{
    "1419", ",", " ", "5427", ",", " ", "21219", ",", "83907", ",", "  ", 
     "333699", ",", " ", "1330947", ",", "5316099", ",", "21249027", ",", " ",
      "84965379"}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strTiming", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.561446", ",", "0.736442", ",", "  ", "1.00314", ",", " ", "1.4346", 
     ",", " ", "2.76374", ",", " ", "7.29827", ",", " ", "25.7885", ",", " ", 
     "100.479", ",", " ", "404.044"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756720876997686*^9, 3.756720877328868*^9}, {
  3.75672101684873*^9, 3.756721100411724*^9}, {3.7567212628124027`*^9, 
  3.756721269699901*^9}, {3.756723755110107*^9, 3.756723761945133*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"str", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"strDoF", ",", 
      RowBox[{"strTiming", "/", "strDoF"}]}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756721110605516*^9, 3.7567211206892977`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Dane- nice", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
  3.756717542711328*^9, 3.756717546270851*^9}, {3.756720612927355*^9, 
  3.7567206133676863`*^9}, {3.7567238312073717`*^9, 3.756723832575643*^9}}],

Cell["\<\
Number of degrees of freedom : 763
Time solve (13 iterations)  (CPU/wall) 8.33589s/0.583429s

Number of degrees of freedom: 2963
Time solve (14 iterations)  (CPU/wall) 10.3448s/0.750725s

Number of degrees of freedom: 11683
Time solve (16 iterations)  (CPU/wall) 15.0322s/1.08669s

Number of degrees of freedom: 46403
Time solve (17 iterations)  (CPU/wall) 25.0252s/1.65297s

Number of degrees of freedom: 184963
Time solve (17 iterations)  (CPU/wall) 46.6798s/2.87025s

Number of degrees of freedom: 738563
Time solve (18 iterations)  (CPU/wall) 132.113s/7.60486s

Number of degrees of freedom: 2951683
Time solve (18 iterations)  (CPU/wall) 503.338s/27.4129s

Number of degrees of freedom: 11801603
Time solve (18 iterations)  (CPU/wall) 2010.11s/107.72s

Number of degrees of freedom: 47196163
Time solve (18 iterations)  (CPU/wall) 8438.4s/446.522s

\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}, {
   3.7567238470400267`*^9, 3.756723980160143*^9}, {3.756724033575605*^9, 
   3.756724043926865*^9}, {3.756724188423299*^9, 3.7567241901348467`*^9}, {
   3.7567242943345203`*^9, 3.756724294631673*^9}, {3.756725678467492*^9, 
   3.756725684051729*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"niceDoF", "=", 
   RowBox[{"{", 
    RowBox[{
    "763", ",", "2963", ",", " ", "11683", " ", ",", " ", "46403", ",", " ", 
     "184963", ",", " ", "738563", ",", " ", "2951683", ",", " ", "11801603", 
     ",", " ", "47196163"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niceTiming", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.583429", ",", " ", "0.750725", ",", " ", "1.08669", ",", " ", 
     "1.65297", ",", " ", "2.87025", ",", " ", "7.60486", ",", " ", "27.4129",
      ",", " ", "107.72", ",", " ", "446.522"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"niceDoF", ",", 
      RowBox[{"niceTiming", "/", "niceDoF"}]}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756724060537425*^9, 3.7567241674022007`*^9}, {
  3.756725712970042*^9, 3.7567257358735247`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Dane- 3D- floa", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
   3.756717542711328*^9, 3.756717546270851*^9}, {3.756720612927355*^9, 
   3.7567206133676863`*^9}, {3.7567238312073717`*^9, 3.756723832575643*^9}, {
   3.757236979488349*^9, 3.757236979928751*^9}, {3.757237586580591*^9, 
   3.7572375877947187`*^9}, 3.761301094684985*^9}],

Cell["\<\

Number of degrees of freedom: 15468
Time solve (7 iterations)  (CPU/wall) 14.9971s/1.19768s

Number of degrees of freedom: 112724
Time solve (8 iterations)  (CPU/wall) 27.5706s/2.23957s

Number of degrees of freedom: 859812
Time solve (9 iterations)  (CPU/wall) 72.6917s/5.9196s

Number of degrees of freedom: 6714692
Time solve (9 iterations)  (CPU/wall) 338.34s/25.022s

Number of degrees of freedom: 53070468
Time solve (10 iterations)  (CPU/wall) 2717.38s/168.081s



\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}, {
   3.7567238470400267`*^9, 3.756723980160143*^9}, {3.756724033575605*^9, 
   3.756724043926865*^9}, {3.756724188423299*^9, 3.7567241901348467`*^9}, {
   3.7567242943345203`*^9, 3.756724294631673*^9}, {3.756725678467492*^9, 
   3.756725684051729*^9}, {3.757236990529138*^9, 3.7572370554385853`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d3DoF", "=", 
   RowBox[{"{", 
    RowBox[{
    "15468", ",", " ", "112724", ",", " ", "859812", ",", " ", "6714692", ",",
      " ", "53070468"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3FloatTiming", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.19768", " ", ",", " ", "2.23957", ",", " ", "5.9196", ",", " ", 
     "25.022", ",", " ", "168.081"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3Float", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d3DoF", ",", 
      RowBox[{"d3FloatTiming", "/", "d3DoF"}]}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756724060537425*^9, 3.7567241674022007`*^9}, {
  3.756725712970042*^9, 3.7567257358735247`*^9}, {3.757237601627288*^9, 
  3.757237698050674*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Dane- float uns", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
  3.756717542711328*^9, 3.756717546270851*^9}, {3.756720612927355*^9, 
  3.7567206133676863`*^9}, {3.7567238312073717`*^9, 3.756723832575643*^9}, {
  3.757147128599565*^9, 3.757147134531905*^9}}],

Cell["\<\

Number of degrees of freedom: 835
Time solve (12 iterations)  (CPU/wall) 3.61725s/0.267992s

Number of degrees of freedom: 3251
Time solve (15 iterations)  (CPU/wall) 5.59495s/0.42322s

Number of degrees of freedom: 12835
Time solve (17 iterations)  (CPU/wall) 10.0621s/0.73622s

Number of degrees of freedom: 51011
Time solve (19 iterations)  (CPU/wall) 19.2915s/1.29952s

Number of degrees of freedom: 203395
Time solve (23 iterations)  (CPU/wall) 44.3449s/2.76783s


Number of degrees of freedom: 812291
Time solve (22 iterations)  (CPU/wall) 110.574s/6.4262s

Number of degrees of freedom: 3246595
Time solve (23 iterations)  (CPU/wall) 406.089s/22.7865s

Number of degrees of freedom: 12981251
Time solve (24 iterations)  (CPU/wall) 1668.59s/91.445s 


Number of degrees of freedom: 51914755
Time solve (25 iterations)  (CPU/wall) 7122.5s/384.254s
\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}, {
   3.7567238470400267`*^9, 3.756723980160143*^9}, {3.756724033575605*^9, 
   3.756724043926865*^9}, {3.756724188423299*^9, 3.7567241901348467`*^9}, {
   3.7567242943345203`*^9, 3.756724294631673*^9}, {3.756725678467492*^9, 
   3.756725684051729*^9}, {3.7571486444117537`*^9, 3.757148666109935*^9}, {
   3.757150994106515*^9, 3.7571510146340513`*^9}, {3.757151089170556*^9, 
   3.757151095377098*^9}, 3.7571513922528687`*^9, {3.7571522548247232`*^9, 
   3.757152261016693*^9}, {3.757153812711331*^9, 3.75715381440856*^9}, 
   3.7571539281494083`*^9, {3.7571541675092154`*^9, 3.757154255753915*^9}, {
   3.757226406686966*^9, 3.75722641651404*^9}, {3.757226481938046*^9, 
   3.757226595296372*^9}, 3.757226674347496*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"unsFloatTiming", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.267992", ",", "0.42322", ",", " ", "0.73622", " ", ",", "   ", 
     "1.29952", ",", " ", "2.76783", ",", "6.4262", ",", "22.7865", ",", " ", 
     "91.445", ",", " ", "384.254"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unsFloat", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"unsDoF", ",", 
      RowBox[{"unsFloatTiming", "/", " ", "unsDoF"}]}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.757154277060714*^9, 3.757154430028854*^9}, {
  3.7571552307687273`*^9, 3.7571552391838408`*^9}, {3.7572266003187313`*^9, 
  3.757226672142702*^9}}],

Cell["\<\
Number of degrees of freedom: 763
Time solve (13 iterations)  (CPU/wall) 3.49477s/0.24527s

Number of degrees of freedom: 2963
Time solve (14 iterations)  (CPU/wall) 4.46342s/0.328101s

Number of degrees of freedom: 11683
Time solve (16 iterations)  (CPU/wall) 7.60219s/0.527304s

Number of degrees of freedom: 46403
Time solve (17 iterations)  (CPU/wall) 14.631s/0.95135s

Number of degrees of freedom: 184963
Time solve (17 iterations)  (CPU/wall) 32.4373s/1.94484s

Number of degrees of freedom: 738563
Time solve (17 iterations)  (CPU/wall) 83.6908s/4.79551s

Number of degrees of freedom: 2951683\[LineSeparator]Stokes system coverged \
in 18 resudual: 2.22443e-10
Time solve (18 iterations)  (CPU/wall) 300.828s/16.6623s

Number of degrees of freedom: 11801603\[LineSeparator]Time solve (18 \
iterations)  (CPU/wall) 1144.28s/62.717s


Number of degrees of freedom: 47196163
Time solve (19 iterations)  (CPU/wall) 4966.11s/267.778s
\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}, {
   3.7567238470400267`*^9, 3.756723980160143*^9}, {3.756724033575605*^9, 
   3.756724043926865*^9}, {3.756724188423299*^9, 3.7567241901348467`*^9}, {
   3.7567242943345203`*^9, 3.756724294631673*^9}, {3.756725678467492*^9, 
   3.756725684051729*^9}, {3.7571486444117537`*^9, 3.757148666109935*^9}, {
   3.757150994106515*^9, 3.7571510146340513`*^9}, {3.757151089170556*^9, 
   3.757151095377098*^9}, 3.7571513922528687`*^9, {3.7571522548247232`*^9, 
   3.757152261016693*^9}, {3.757153812711331*^9, 3.75715381440856*^9}, 
   3.7571539281494083`*^9, {3.7571541675092154`*^9, 3.757154255753915*^9}, {
   3.7571607565571404`*^9, 3.757160767816764*^9}, {3.757161012056245*^9, 
   3.7571610360727863`*^9}, {3.7571610897683992`*^9, 3.7571612553048143`*^9}, 
   3.757161341066905*^9, {3.75716144992041*^9, 3.757161450273055*^9}, {
   3.757225774431349*^9, 3.7572258653886223`*^9}, 3.7572259122448874`*^9, 
   3.757226095291684*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"niceFloatTiming", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.24527", ",", " ", "0.328101", ",", " ", "0.527304", ",", " ", 
     "0.95135", ",", " ", "1.94484", ",", " ", "4.79551", ",", " ", "16.6623",
      ",", " ", "62.717", ",", " ", "267.778"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niceFloat", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"niceDoF", ",", 
      RowBox[{"niceFloatTiming", "/", " ", "niceDoF"}]}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.757154277060714*^9, 3.757154430028854*^9}, {
  3.7571552307687273`*^9, 3.7571552391838408`*^9}, {3.757161260622925*^9, 
  3.757161311421556*^9}, {3.7571613445047092`*^9, 3.757161347201324*^9}, {
  3.757161454144508*^9, 3.7571614561431704`*^9}, {3.7572259278347197`*^9, 
  3.7572259709477*^9}, {3.7572261005691843`*^9, 3.757226110379858*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Dane- float str", "Subsection",
 CellChangeTimes->{{3.756717405908266*^9, 3.756717413382102*^9}, {
  3.756717542711328*^9, 3.756717546270851*^9}, {3.756720612927355*^9, 
  3.7567206133676863`*^9}, {3.7567238312073717`*^9, 3.756723832575643*^9}, {
  3.757147128599565*^9, 3.757147134531905*^9}, {3.757156144446554*^9, 
  3.7571561447964153`*^9}}],

Cell["\<\

Number of degrees of freedom: 1419
Time solve (8 iterations)  (CPU/wall) 31.1125s/0.218145s

Number of degrees of freedom: 5427
Time solve (9 iterations)  (CPU/wall) 34.0825s/0.304253s

Number of degrees of freedom: 21219
Time solve (9 iterations)  (CPU/wall) 36.4166s/0.519862s

Number of degrees of freedom: 83907
Time solve (10 iterations)  (CPU/wall) 46.2766s/0.813819s

Number of degrees of freedom: 333699
Time solve (10 iterations)  (CPU/wall) 57.0299s/1.65883s

Number of degrees of freedom: 1330947
Time solve (11 iterations)  (CPU/wall) 117.533s/4.72929s

Number of degrees of freedom: 5316099
Time solve (11 iterations)  (CPU/wall) 326.225s/16.0615s

Number of degrees of freedom: 21249027\[LineSeparator]Time solve (11 \
iterations)  (CPU/wall) 1136.88s/60.2727s

Number of degrees of freedom: 84965379
Time solve (12 iterations)  (CPU/wall) 4805.88s/258.906s
\
\>", "Text",
 CellChangeTimes->{{3.756717416062203*^9, 3.756717416201088*^9}, {
   3.75671751671769*^9, 3.7567175376146717`*^9}, {3.7567175703108788`*^9, 
   3.756717709655513*^9}, 3.756717784965069*^9, {3.756717904589901*^9, 
   3.7567179056367598`*^9}, {3.7567195865299892`*^9, 3.756719599699342*^9}, {
   3.756720118033057*^9, 3.756720119490712*^9}, {3.756720408127674*^9, 
   3.75672053546327*^9}, {3.756720581295542*^9, 3.756720607823079*^9}, {
   3.756720837647633*^9, 3.756720837994751*^9}, {3.75672122075003*^9, 
   3.756721258797242*^9}, {3.756723707535666*^9, 3.756723715026767*^9}, {
   3.7567238470400267`*^9, 3.756723980160143*^9}, {3.756724033575605*^9, 
   3.756724043926865*^9}, {3.756724188423299*^9, 3.7567241901348467`*^9}, {
   3.7567242943345203`*^9, 3.756724294631673*^9}, {3.756725678467492*^9, 
   3.756725684051729*^9}, {3.7571486444117537`*^9, 3.757148666109935*^9}, {
   3.757150994106515*^9, 3.7571510146340513`*^9}, {3.757151089170556*^9, 
   3.757151095377098*^9}, 3.7571513922528687`*^9, {3.7571522548247232`*^9, 
   3.757152261016693*^9}, {3.757153812711331*^9, 3.75715381440856*^9}, 
   3.7571539281494083`*^9, {3.7571541675092154`*^9, 3.757154255753915*^9}, {
   3.7571556011202297`*^9, 3.75715565804842*^9}, {3.757155771447489*^9, 
   3.757155793509815*^9}, {3.757155836050396*^9, 3.757155841816103*^9}, {
   3.757156149083775*^9, 3.757156162309214*^9}, {3.757156291565063*^9, 
   3.757156291762944*^9}, {3.7571563346610823`*^9, 3.757156340700902*^9}, {
   3.757156460880077*^9, 3.757156469930255*^9}, {3.757156821123384*^9, 
   3.757156827843327*^9}, {3.757159036302124*^9, 3.757159042361677*^9}, {
   3.757233991989379*^9, 3.757234070631651*^9}, 3.757234200680272*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"strFloatTiming", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
   "0.218145", ",", " ", "0.304253", ",", " ", "0.519862", ",", " ", 
    "0.813819", ",", " ", "1.65883", ",", " ", "4.72929", ",", " ", "16.0615",
     ",", " ", "60.2727", ",", " ", "258.906"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strFloat", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"strDoF", ",", 
      RowBox[{"strFloatTiming", "/", "strDoF"}]}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.757159066064321*^9, 3.7571591406639147`*^9}, {
  3.757234165163857*^9, 3.7572342098612757`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.218145`", ",", "0.304253`", ",", "0.519862`", ",", "0.813819`", ",", 
   "1.65883`", ",", "4.72929`", ",", "16.0615`", ",", "60.2727`", ",", 
   "258.906`"}], "}"}]], "Output",
 CellChangeTimes->{3.757234212121146*^9, 3.7572347691889353`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "str", ",", "nice", ",", " ", "uns", ",", " ", "d3", ",", "strFloat", ",",
      "niceFloat", ",", " ", "unsFloat", ",", " ", "d3Float"}], "}"}], ",", 
   " ", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]], ",", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], "}"}]}], ",", " ", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "Thick", ",", " ", "Thick", ",", " ", "Thick", ",", " ", "Thick", ",", 
      " ", "Dashed", " ", ",", "Dashed", ",", "Dashed", ",", " ", "Dashed"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7567204978389883`*^9, 3.756720498025291*^9}, {
  3.756721124360264*^9, 3.756721179859103*^9}, {3.756721210315517*^9, 
  3.756721239406197*^9}, {3.756721284099186*^9, 3.756721284226322*^9}, {
  3.7567238263134108`*^9, 3.756723827495659*^9}, {3.7567241707082853`*^9, 
  3.756724170923746*^9}, {3.756726101231842*^9, 3.756726108592935*^9}, {
  3.757148638729821*^9, 3.7571486403381033`*^9}, {3.757154434214766*^9, 
  3.757154434605504*^9}, {3.757154466818144*^9, 3.7571544673582363`*^9}, {
  3.757155214434146*^9, 3.757155215109215*^9}, {3.757159148879334*^9, 
  3.757159167809046*^9}, {3.7571614776736097`*^9, 3.757161478056718*^9}, {
  3.7572266906877537`*^9, 3.7572266954869757`*^9}, {3.757234777726603*^9, 
  3.7572348089881563`*^9}, {3.757237706732046*^9, 3.757237716930953*^9}, {
  3.757238631224354*^9, 3.7572386402602997`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxF0etPU3cYwPEWpoDTgZeVUYs9Pe25dC3aYiteluwh3BU3K14yyFSYF+Ym
4DYH0gI6IjDE4DSbG2GzCmIRKCBIwyXjEcIcA7FqIIsSCkI2pQSHk3jJid18
4c8X33z/gI8iJX3zHi+RSAT/9/IHNx86NuETDI8/uZQhbJOjrHjySleoAgIC
Hfd231BgmV911+iUEnwrnUNRbiXenT0n/72WhZyHLQFejxmM7ovwlKerQd1Y
opPv49ARDCOTK7UgyciNfH8tj1e+Srw++3Q5pDSEc54sHle+ubN5hUsH5Qku
w5ICHm2JtXohPBQaFtdV6/J5LHef2HGiRAoPyjKXmJplmNo9JnY+k4PErT/Q
XErh2SMnZ7a205DUcyaw5ySNhqxHcUdyGEjvnvx3uUWFsxd6SnPCeaD725Iq
GBZXw2+7kudq4NgPYlXlExarGsNaHX0hICwQirK1HL7V7DhVEauDm87coCQj
h/kfYOHhGj089ertEGgOa9Y2Do/fl8Km/kWN9gYZ7vm4dP1eLQUfSofNXyZS
aDf9KLG4aXh3q8Fcs5NG/0z/m8/qGBCoBvNHRhVuWtBipb7goa2gyjTvKoPz
ZNHaoDAN/JV9/0nccRa/FW93HRZCoN5m7zhfz6J1cdB7Psk6OHfDrO8qY/Hv
YYNlpFsPFvs3w1ePsvjHtZbrczYooSjBvzVzkMLpmNqZfyI4EHLuDFSOK3E6
0hhn3KKBEuMa58NqFn+qeOPX4owVEJz2aGneRQ7bvR0Hjvbq4Zc6zfzqPg5f
+cf6hbjySxXEXz9x2yGcVhL/qYV3PbfWMcTfEuhZHSHhiL89u8Jp/pwn/t6d
/YdS3lET/7x40aq0z9TEP1KqXdp5XE38rb6xe/33qYm/vbCgaehtivgr6IGF
eWE08f/Z+ikj9lYR/5hlxdF+ZxjiL2V2Ue6p1/6Bf9bvbxvniD/lO78pRcMT
//E03cb49Tzx/9plG+zleeJvkpjiL0go4j/1fCiqakJB/GVjY9eiipTEPxYG
ygc5hviPZK56MZrKEv/vzIWi73M54r9FGto52s4Rf1uA7bKnlSP+51Vie42V
I/7PMyjDpWma+EtTZ5rkFxnivyPGx6ejhyP+c+4tm50rUhP/23XJWRsS1Pgf
ICDZQQ==
     "], {{{}, {}, 
       {RGBColor[0.24720000000000014`, 0.24, 0.6], Thickness[Large], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9}]}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], 
        LineBox[{10, 11, 12, 13, 14, 15, 16, 17, 18}]}, 
       {RGBColor[0.6, 0.5470136627990908, 0.24], Thickness[Large], 
        LineBox[{19, 20, 21, 22, 23, 24, 25, 26, 27}]}, 
       {RGBColor[0.24, 0.6, 0.33692049419863584`], Thickness[Large], 
        LineBox[{28, 29, 30, 31, 32}]}, 
       {RGBColor[0.24, 0.3531726744018182, 0.6], Dashing[{Small, Small}], 
        LineBox[{33, 34, 35, 36, 37, 38, 39, 40, 41}]}, 
       {RGBColor[0.6, 0.24, 0.5632658430022722], Dashing[{Small, Small}], 
        LineBox[{42, 43, 44, 45, 46, 47, 48, 49, 50}]}, 
       {RGBColor[0.6, 0.42664098839727194`, 0.24], Dashing[{Small, Small}], 
        LineBox[{51, 52, 53, 54, 55, 56, 57, 58, 59}]}, 
       {RGBColor[0.2634521802031821, 0.6, 0.24], Dashing[{Small, Small}], 
        LineBox[{60, 61, 62, 63, 64}]}}, {
       {RGBColor[0.24720000000000014`, 0.24, 0.6], Thickness[Large], 
        InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 1], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 2], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 3], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 4], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 5], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 6], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 7], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 8], InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->8.96], 9]}, 
       {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 10], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 11], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 12], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 13], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 14], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 15], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 16], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 17], InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          FontSize->8.96], 18]}, 
       {RGBColor[0.6, 0.5470136627990908, 0.24], Thickness[Large], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 19], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 20], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 21], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 22], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 23], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 24], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 25], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 26], InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.88], 27]}, 
       {RGBColor[0.24, 0.6, 0.33692049419863584`], Thickness[Large], 
        InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 28], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 29], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 30], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 31], InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 32]}, 
       {RGBColor[0.24, 0.3531726744018182, 0.6], Dashing[{Small, Small}], 
        InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 33], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 34], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 35], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 36], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 37], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 38], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 39], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 40], InsetBox[
         StyleBox["\<\"\[FilledDownTriangle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 41]}, 
       {RGBColor[0.6, 0.24, 0.5632658430022722], Dashing[{Small, Small}], 
        InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 42], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 43], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 44], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 45], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 46], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 47], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 48], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 49], InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          FontSize->10.24], 50]}, 
       {RGBColor[0.6, 0.42664098839727194`, 0.24], Dashing[{Small, Small}], 
        InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 51], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 52], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 53], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 54], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 55], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 56], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 57], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 58], InsetBox[
         StyleBox["\<\"\[EmptySquare]\"\>",
          StripOnInput->False,
          FontSize->10.24], 59]}, 
       {RGBColor[0.2634521802031821, 0.6, 0.24], Dashing[{Small, Small}], 
        InsetBox[
         StyleBox["\<\"\[EmptyDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.24], 60], InsetBox[
         StyleBox["\<\"\[EmptyDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.24], 61], InsetBox[
         StyleBox["\<\"\[EmptyDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.24], 62], InsetBox[
         StyleBox["\<\"\[EmptyDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.24], 63], InsetBox[
         StyleBox["\<\"\[EmptyDiamond]\"\>",
          StripOnInput->False,
          FontSize->10.24], 64]}, {}}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{6.637258031284457, -13.815510557964274`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {{{6.907755278982137, 
       FormBox["1000", TraditionalForm]}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {16.11809565095832, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.699514748210191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.85366542803745, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.987196820661973, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.104979856318357, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.308952660644293`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.596634733096073`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.002099841204238`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.156250521031495`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.289781913656018`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.407564949312402`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.611537753638338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.592367006650065`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.710150042306449`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.508657738524219`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.914122846632385`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.201804919084164`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.424948470398375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.60727002719233, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.761420707019587`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.89495209964411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.012735135300492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.811242831518264`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.216707939626428`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.50439001207821, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.72753356339242, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.909855120186375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.064005800013632`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.197537192638155`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.31532022829454, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {9.210340371976184, 
       FormBox["\"\"", TraditionalForm]}, {11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {16.11809565095832, 
       FormBox["\"\"", TraditionalForm]}, {18.420680743952367`, 
       FormBox["\"\"", TraditionalForm]}, {7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.006367567650246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.294049640102028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.699514748210191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.85366542803745, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {8.987196820661973, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.104979856318357, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.308952660644293`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.596634733096073`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.002099841204238`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.156250521031495`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.289781913656018`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {11.407564949312402`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.611537753638338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {12.89921982609012, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.304684934198283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.458835614025542`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.592367006650065`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {13.710150042306449`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.508657738524219`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {14.914122846632385`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.201804919084164`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.424948470398375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.60727002719233, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.761420707019587`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {15.89495209964411, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.012735135300492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {16.811242831518264`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.216707939626428`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.50439001207821, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.72753356339242, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {17.909855120186375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.064005800013632`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.197537192638155`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {18.31532022829454, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}},
  GridLines->{None, None},
  ImageSize->{557., Automatic},
  Method->{},
  PlotRange->{{6.637258031284457, 
   18.257754425600666`}, {-13.815510557964274`, -6.907755278982137}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.2324099278863242, 0.2324099278863242}, {0., 0.}},
  Ticks->{{{6.907755278982137, 
      FormBox["1000", TraditionalForm]}, {9.210340371976184, 
      FormBox[
       TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {16.11809565095832, 
      FormBox[
       TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {18.420680743952367`, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.006367567650246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.294049640102028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.699514748210191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.85366542803745, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {8.987196820661973, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.104979856318357, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.308952660644293`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.596634733096073`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.002099841204238`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.156250521031495`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.289781913656018`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {11.407564949312402`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.206072645530174`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.611537753638338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {12.89921982609012, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.122363377404328`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.304684934198283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.458835614025542`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.592367006650065`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {13.710150042306449`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {14.508657738524219`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {14.914122846632385`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.201804919084164`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.424948470398375`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.60727002719233, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.761420707019587`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {15.89495209964411, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.012735135300492`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {16.811242831518264`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.216707939626428`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.50439001207821, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.72753356339242, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {17.909855120186375`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.064005800013632`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.197537192638155`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {18.31532022829454, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}, {{-13.815510557964274`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-12.206072645530174`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-11.512925464970229`, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-9.903487552536127, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "1", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-7.600902459542082, 
      FormBox[
       TemplateBox[{"\[Times]", "\"\[Times]\"", "5", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "RowWithSeparators"], TraditionalForm]}, {-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-13.122363377404328`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.716898269296165`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.429216196844383`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.02375108873622, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.86960040890896, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.736069016284437`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.618285980628055`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748128, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.756723837095676*^9, 3.756724171890477*^9, 3.7567257379686537`*^9, 
   3.7567261092033443`*^9, {3.757154438291747*^9, 3.757154468217641*^9}, {
   3.7571552107135143`*^9, 3.757155241878851*^9}, {3.757159150851824*^9, 
   3.757159169001606*^9}, 3.757161479431279*^9, 3.75722611558718*^9, {
   3.757226681772562*^9, 3.757226698179665*^9}, 3.757234216932971*^9, 
   3.757234769321188*^9, {3.757234801499261*^9, 3.757234809900448*^9}, {
   3.757237708280188*^9, 3.757237717605912*^9}, {3.757238633244134*^9, 
   3.757238641398738*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"strFloatTiming", "/", "strTiming"}]], "Input",
 CellChangeTimes->{{3.757234981705592*^9, 3.7572349951762877`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3885413735247914`", ",", "0.41313912025658506`", ",", 
   "0.5182347429072712`", ",", "0.5672793810121287`", ",", 
   "0.6002120315225022`", ",", "0.6480015126872534`", ",", 
   "0.622816371638521`", ",", "0.5998537007732959`", ",", 
   "0.6407866469988418`"}], "}"}]], "Output",
 CellChangeTimes->{{3.757234987638983*^9, 3.75723499564898*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"unsFloatTiming", "/", "unsTiming"}]], "Input",
 CellChangeTimes->{{3.757235035295445*^9, 3.757235048615595*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.41824475539754724`", ",", "0.46305069465262993`", ",", 
   "0.5602891933028918`", ",", "0.6227542614521284`", ",", 
   "0.7205001119342764`", ",", "0.6217719853318239`", ",", 
   "0.592200157493821`", ",", "0.5706289429839067`", ",", 
   "0.5709933918511881`"}], "}"}]], "Output",
 CellChangeTimes->{3.757235049281254*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"niceFloatTiming", "/", "niceTiming"}]], "Input",
 CellChangeTimes->{{3.7572350554148207`*^9, 3.7572350587725554`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4203939125412004`", ",", "0.43704552266142727`", ",", 
   "0.4852386605195594`", ",", "0.5755397859610277`", ",", 
   "0.6775855761693231`", ",", "0.6305849154356555`", ",", 
   "0.607826971973049`", ",", "0.582222428518381`", ",", 
   "0.5996972153667681`"}], "}"}]], "Output",
 CellChangeTimes->{3.757235059160852*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1855, 1028},
WindowMargins->{{1270, Automatic}, {-10, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1827, 40, 55, "Input"],
Cell[2387, 62, 1442, 38, 99, "Input"],
Cell[3832, 102, 524, 15, 32, "Input"],
Cell[4359, 119, 500, 16, 55, "Input"],
Cell[CellGroupData[{
Cell[4884, 139, 392, 5, 44, "Subsection"],
Cell[CellGroupData[{
Cell[5301, 148, 397, 11, 35, "Subsubsection"],
Cell[5701, 161, 1528, 35, 401, "Text"],
Cell[7232, 198, 837, 22, 77, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8106, 225, 381, 9, 29, "Subsubsection"],
Cell[8490, 236, 243, 6, 87, "Text"],
Cell[8736, 244, 256, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9029, 256, 478, 13, 29, "Subsubsection"],
Cell[9510, 271, 856, 17, 270, "Text"],
Cell[10369, 290, 256, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10662, 302, 530, 14, 29, "Subsubsection"],
Cell[11195, 318, 391, 6, 87, "Text"],
Cell[11589, 326, 317, 8, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[11943, 339, 578, 14, 29, "Subsubsection"],
Cell[12524, 355, 318, 5, 68, "Text"],
Cell[12845, 362, 279, 7, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13161, 374, 580, 14, 35, "Subsubsection"],
Cell[13744, 390, 405, 7, 87, "Text"],
Cell[14152, 399, 263, 7, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14452, 411, 632, 15, 35, "Subsubsection"],
Cell[15087, 428, 425, 7, 91, "Text"],
Cell[15515, 437, 261, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15813, 449, 452, 7, 29, "Subsubsection"],
Cell[CellGroupData[{
Cell[16290, 460, 1536, 32, 55, "Input"],
Cell[17829, 494, 9133, 205, 160, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26999, 704, 1587, 33, 55, "Input"],
Cell[28589, 739, 8962, 202, 160, "Output"]
}, Open  ]],
Cell[37566, 944, 833, 20, 32, "Input"],
Cell[CellGroupData[{
Cell[38424, 968, 4329, 94, 194, "Input"],
Cell[42756, 1064, 33367, 716, 519, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76160, 1785, 323, 7, 32, "Input"],
Cell[76486, 1794, 264, 4, 89, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76811, 1805, 146, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[76982, 1811, 381, 9, 35, "Subsubsection"],
Cell[77366, 1822, 746, 16, 182, "Text"],
Cell[78115, 1840, 296, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[78448, 1852, 270, 8, 29, "Subsubsection"],
Cell[78721, 1862, 141, 2, 32, "Input"],
Cell[78865, 1866, 1218, 34, 543, "Text"],
Cell[80086, 1902, 428, 9, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[80551, 1916, 293, 8, 29, "Subsubsection"],
Cell[80847, 1926, 2139, 67, 1189, "Text"],
Cell[82989, 1995, 611, 12, 55, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[83637, 2012, 340, 9, 29, "Subsubsection"],
Cell[83980, 2023, 846, 28, 448, "Text"],
Cell[84829, 2053, 285, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[85151, 2065, 386, 9, 29, "Subsubsection"],
Cell[85540, 2076, 1187, 37, 638, "Text"],
Cell[86730, 2115, 428, 9, 32, "Input"]
}, Open  ]],
Cell[87173, 2127, 464, 10, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[87662, 2141, 536, 11, 29, "Subsubsection"],
Cell[88201, 2154, 561, 17, 296, "Text"],
Cell[CellGroupData[{
Cell[88787, 2175, 257, 6, 32, "Input"],
Cell[89047, 2183, 282, 6, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[89378, 2195, 551, 12, 29, "Subsubsection"],
Cell[89932, 2209, 677, 10, 171, "Text"],
Cell[90612, 2221, 361, 8, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[91010, 2234, 452, 7, 29, "Subsubsection"],
Cell[91465, 2243, 1005, 25, 32, "Input"],
Cell[CellGroupData[{
Cell[92495, 2272, 243, 4, 32, "Input"],
Cell[92741, 2278, 755, 17, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93533, 2300, 1442, 31, 55, "Input"],
Cell[94978, 2333, 8985, 202, 160, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104000, 2540, 3954, 87, 216, "Input"],
Cell[107957, 2629, 88899, 1639, 520, 43510, 894, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196893, 4273, 373, 8, 32, "Input"],
Cell[197269, 4283, 216, 4, 32, "Output"],
Cell[197488, 4289, 216, 4, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197765, 4300, 197, 3, 44, "Subsection"],
Cell[197965, 4305, 1475, 37, 561, "Text"],
Cell[199443, 4344, 810, 17, 55, "Input"],
Cell[200256, 4363, 276, 8, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[200569, 4376, 246, 3, 36, "Subsection"],
Cell[200818, 4381, 1711, 41, 543, "Text"],
Cell[202532, 4424, 937, 24, 121, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[203506, 4453, 376, 5, 36, "Subsection"],
Cell[203885, 4460, 1378, 32, 372, "Text"],
Cell[205266, 4494, 816, 22, 77, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[206119, 4521, 300, 4, 36, "Subsection"],
Cell[206422, 4527, 2179, 49, 581, "Text"],
Cell[208604, 4578, 697, 17, 77, "Input"],
Cell[209304, 4597, 2469, 51, 581, "Text"],
Cell[211776, 4650, 909, 20, 77, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[212722, 4675, 351, 5, 36, "Subsection"],
Cell[213076, 4682, 2590, 52, 561, "Text"],
Cell[CellGroupData[{
Cell[215691, 4738, 645, 16, 77, "Input"],
Cell[216339, 4756, 287, 6, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216663, 4767, 1693, 34, 128, "Input"],
Cell[218359, 4803, 79232, 1455, 355, 38483, 786, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297628, 6263, 138, 2, 32, "Input"],
Cell[297769, 6267, 389, 8, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298195, 6280, 136, 2, 32, "Input"],
Cell[298334, 6284, 367, 8, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298738, 6297, 142, 2, 32, "Input"],
Cell[298883, 6301, 365, 8, 55, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> print_macros.py <==
#!/usr/bin/env python3 
import sys

# if __name__ == "__main__":
#     with open(sys.argv[1], 'r') as my_file:
#         print(my_file.read())


optionalargs = ['arg0', 'arg1', 'arg2', 'arg3']
commands = []
with open('custom-commands-private.sty', 'r') as my_file:
    lines = my_file.readlines()
    for line in lines:
        for cmd in ['\\newcommand', '\\renewcommand']:
            if line.startswith(cmd):
                start = len(cmd)
                rest = line[start:]
                args = 0
                optargs = 0
                if rest.startswith('{'):
                    end = rest.find('}')
                    command = rest[1:end]  
                    if rest[end+1] == '[':
                        args = int(rest[end+2])
                    if rest[end+3] == '[':
                        optargs = 1
                else:
                    if rest.find('[') < rest.find('{') and rest.find('[') != -1 : # Optional argument
                        end = rest.find('[')
                        command = rest[0:end]
                        args = int(rest[end+1])
                        if rest[end+3] == '[':
                            optargs = 1
                    else:
                        end = rest.find('{')                    
                        command = rest[0:end]
                cmdstr = command
                if optargs > 0:
                    cmdstr += '['+optionalargs[0]+']'
                if args > optargs:
                    for i in range(optargs, args):
                        cmdstr += '{'+optionalargs[i]+'}'
                commands.append(cmdstr)

commands = sorted(commands)

# Start writing the file
outfile = open ('commands_table.tex', 'w')
line = r"""
\documentclass{article}
\usepackage{custom-commands-private}
\usepackage{verbatim}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{longtable}
\begin{document}
\begin{longtable}{ll}
"""
outfile.write(line)

for cmdstr in commands:
    outfile.write('\\verb|'+cmdstr+'| & $' +cmdstr +'$\\\\\n')
outfile.write('\\end{longtable}\n\\end{document}')
                
outfile.close()

